Complete Next-to-Next-to-Leading-Order QCD Correction to $J/\psi \to 3\gamma$ Decay

We address the long-standing problem of negative decay and production rates in perturbative QCD for exclusive processes by proposing amplitude-level NRQCD factorization as a systematic prescription. Building on this, we present the first complete next-to-next-to-leading-order (NNLO) QCD correction to the decay $J/\psi \to 3\gamma$. The resulting partial width, $\Gamma(J/\psi \to 3\gamma) = 0.96^{+4.32}_{-0.13}$ eV, combines this NNLO contribution with the known up to $\mathcal{O}(\alpha_s v^2)$ relativistic correction and shows markedly improved agreement with the high-precision BESIII measurement. In the same way, $\Gamma(\Upsilon \to 3\gamma) = 0.0086^{+0.0028}_{-0.0006}$ eV is obtained. The dominant theoretical uncertainty originates from the renormalization scale variation, underscoring the challenge of perturbative convergence at this order and the necessity for future higher-order calculations.

==> auxillary_files/auxillaryfiles.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*LO*)


Subscript[\[CapitalGamma], LO]=(16*(\[Pi]^2-9)*Subscript[q, c]^6*\[Alpha]^3*Subscript[R, J]^2)/(3*\[Pi]*Subscript[M, J]^2);


(* ::Section::Closed:: *)
(*NLO*)


Subscript[\[CapitalGamma], NLO]=Subscript[\[CapitalGamma], LO]*(1-12.63*(Subscript[\[Alpha], s]/\[Pi])+45.28*(Subscript[\[Alpha], s]/\[Pi])^2);


(* ::Section::Closed:: *)
(*NNLO*)


Subscript[\[CapitalGamma], NNLO][lR_,llam_]:=Subscript[\[CapitalGamma], LO]*(1-12.63*(Subscript[\[Alpha], s]/\[Pi])+(Subscript[\[Alpha], s]/\[Pi])^2*(5.369*Subscript[n, l]-1.986*qbar^2-41.77+(4.210*Subscript[n, l]-65.26)*lR-51.18*llam
)+(Subscript[\[Alpha], s]/\[Pi])^3*((467.4-30.16*Subscript[n, l])*lR+323.2*llam-42.27*Subscript[n, l]+10.10*qbar^2+647.4)+(Subscript[\[Alpha], s]/\[Pi])^4*(654.7*llam^2+(1670.-107.7*Subscript[n, l])*lR*llam
+(1208.-155.9*Subscript[n, l]+5.028*Subscript[n, l]^2)*lR^2+(52.21*qbar^2-3.368*Subscript[n, l]*qbar^2+3346.-434.3*Subscript[n, l]+14.10*Subscript[n, l]^2)*lR+(50.82*qbar^2+2228.
-137.4*Subscript[n, l])*llam+4.018*qbar^4+63.97*qbar^2-3.448*Subscript[n, l]*qbar^2+2367.-314.0*Subscript[n, l]+10.65*Subscript[n, l]^2));


(* ::Section::Closed:: *)
(*SuperStar[NLO]*)


Subscript[\[CapitalGamma], SuperStar[NLO]]=Subscript[\[CapitalGamma], LO]*(1-12.63*(Subscript[\[Alpha], s]/\[Pi]));


(* ::Section::Closed:: *)
(*SuperStar[NNLO]*)


Subscript[\[CapitalGamma], SuperStar[NNLO]][lR_,llam_]:=Subscript[\[CapitalGamma], LO]*(1-12.63*(Subscript[\[Alpha], s]/\[Pi])+(Subscript[\[Alpha], s]/\[Pi])^2*(5.369*Subscript[n, l]-1.986*qbar^2-41.77+(4.210*Subscript[n, l]-65.26)*lR-51.18*llam));

